Shielded Diffusion: Generating Novel and Diverse Images using Sparse Repellency

The adoption of text-to-image diffusion models raises concerns over reliability, drawing scrutiny under the lens of various metrics like calibration, fairness, or compute efficiency. We focus in this work on two issues that arise when deploying these models: a lack of diversity when prompting images, and a tendency to recreate images from the training set. To solve both problems, we propose a method that coaxes the sampled trajectories of pretrained diffusion models to land on images that fall outside of a reference set. We achieve this by adding repellency terms to the diffusion SDE throughout the generation trajectory, which are triggered whenever the path is expected to land too closely to an image in the shielded reference set. Our method is sparse in the sense that these repellency terms are zero and inactive most of the time, and even more so towards the end of the generation trajectory. Our method, named SPELL for sparse repellency, can be used either with a static reference set that contains protected images, or dynamically, by updating the set at each timestep with the expected images concurrently generated within a batch, and with the images of previously generated batches. We show that adding SPELL to popular diffusion models improves their diversity while impacting their FID only marginally, and performs comparatively better than other recent training-free diversity methods. We also demonstrate how SPELL can ensure a shielded generation away from a very large set of protected images by considering all 1.2M images from ImageNet as the protected set.

==> figs/plot_repellence_strength_per_timestep.py <==
import json

import matplotlib.pyplot as plt
import numpy as np
from tueplots import bundles

bundles.iclr2024(family="sans-serif", usetex=True)
plt.rcParams.update(bundles.iclr2024())

# Load JSON data
# For future reproducibility: All these files are stored under s3://michael-kirchhof/filename
files = {
    "self_repellence": "repellence_strength_per_timestep_8_self_repellence.json",
    "baseline": "repellence_strength_per_timestep_baseline.json",
    "overcompensation": "repellence_strength_per_timestep_overcompensation.json",
    "overcompensation_onepointfiveradius": "repellence_strength_per_timestep_overcomp_onepointfiveradius.json",
    "onepointfiveovercomp_onepointfiveradius": "repellence_strength_per_timestep_onepointfiveovercomp_onepointfiveradius.json",
    "double_radius": "repellence_strength_per_timestep_double_radius.json",
    "onepointfive_radius": "repellence_strength_per_timestep_onepointfive_radius.json",
    "64_images": "repellence_strength_per_timestep_64_images.json",
    "mixed": "repellence_strength_per_timestep_mixed.json",
    "mixed_overcomp": "repellence_strength_per_timestep_normal_overcomp1.6.json",
}
legend_names = {
    "self_repellence": "Intra-batch repellency",
    "baseline": "Previous 8 images repellency",
    "mixed": "Mixed repellency",
    "mixed_overcomp": "Mixed + Overcompensation",
    "onepointfive_radius": "Stronger repellency (r=40)",
    "64_images": "Previous 64 images repellency",
    "overcompensation": "Overcompensation",
}
color = {
    "self_repellence": "tab:blue",
    "baseline": "tab:olive",
    "overcompensation": "tab:purple",
    "overcompensation_onepointfiveradius": "tab:purple",
    "onepointfiveovercomp_onepointfiveradius": "tab:purple",
    "double_radius": "tab:red",
    "onepointfive_radius": "tab:red",
    "64_images": "tab:green",
    "mixed": "tab:orange",
    "mixed_overcomp": "tab:purple",
}

for name, filename in files.items():
    with open(filename) as f:
        data = json.load(f)
    col = color.get(name, "tab:orange")

    repellence_magnitude = np.array(data["repellence_magnitude"])
    pred_magnitude = np.array(data["pred_magnitude"])
    normalized = repellence_magnitude / pred_magnitude

    # Create the main plot
    with plt.rc_context(bundles.iclr2024()):
        plt.figure(figsize=(3.2, 2.2))

        plot_all_into_one_plot = False
        if plot_all_into_one_plot:
            # Plot time series from the repellence_magnitude
            for i in range(repellence_magnitude.shape[1]):
                plt.plot(repellence_magnitude[:, i], color="blue", alpha=0.01)

            # Plot time series from the pred_magnitude
            for i in range(pred_magnitude.shape[1]):
                plt.plot(pred_magnitude[:, i], color="red", alpha=0.01)

        # Plot time series from the pred_magnitude
        for i in range(normalized.shape[1]):
            plt.plot(normalized[:, i], color=col, alpha=0.2, linewidth=0.3)
        plt.xlabel("Diffusion Time $t$")
        plt.ylabel("Rel. Magnitude of Repellency")
        plt.gca().invert_xaxis()
        plt.xticks(ticks=[-1, 9, 19, 29, 39, 49], labels=["1.0", "0.8", "0.6", "0.4", "0.2", "0.0"])
        # plt.yscale('log')
        plt.grid()
        plt.savefig(f"repellence_strength_per_timestep_{name}.pdf")
        plt.close()

        # Make a plot for when repellence stops
        has_stopped_repelling = (normalized.sum(0) - normalized.cumsum(0)) <= 1e-8
        has_stopped_repelling = np.concatenate(
            (np.zeros((1, has_stopped_repelling.shape[1])), has_stopped_repelling)
        )[:-1]
        has_stopped_repelling = has_stopped_repelling.mean(1)
        plt.figure(figsize=(3.2, 2.2))
        plt.plot(has_stopped_repelling, color=col)
        # Add labels and legend
        plt.xlabel("Diffusion Time $t$")
        plt.ylabel("\\% of Runs that Finished Repellency")
        plt.gca().invert_xaxis()
        plt.xticks(ticks=[-1, 9, 19, 29, 39, 49], labels=["1.0", "0.8", "0.6", "0.4", "0.2", "0.0"])
        plt.ylim((-0.02, 1.02))
        plt.grid()
        # Show the plot
        plt.savefig(f"repellence_has_finished_{name}.pdf")
        plt.close()

    # Plot for just when the repellency is 0 (the "binary" plot for Marco)
    with plt.rc_context(bundles.iclr2024()):
        plt.figure(figsize=(3.2, 2.2))
        plt.plot((normalized == 0).mean(1), color=col)
        # Add labels and legend
        plt.xlabel("Diffusion Time $t$")
        plt.ylabel("\\% of Runs where Repellency $=0$")
        plt.gca().invert_xaxis()
        plt.xticks(ticks=[-1, 9, 19, 29, 39, 49], labels=["1.0", "0.8", "0.6", "0.4", "0.2", "0.0"])
        plt.ylim((-0.02, 1.02))
        plt.grid()
        # Show the plot
        plt.savefig(f"repellence_is_zero_{name}.pdf")
        plt.close()

        # Create the figure and axis
        plt.figure(figsize=(3.2, 2.2))
        plt.hist(normalized.flatten(), color=col, density=True, bins=30)
        # Add labels and legend
        plt.xlabel("Rel. Magnitude of Repellency")
        plt.ylabel("Density")
        plt.grid()
        # plt.yscale('log')
        # plt.ylim((0, 10))
        # Show the plot
        plt.savefig(f"repellence_hist_{name}.pdf")
        plt.close()

# Overlaid figure for main paper
legend_names_main_paper = {
    "self_repellence": "Intra-batch repellency",
    "baseline": "Previous 8 images repellency",
    "mixed": "Repellency ($r=20$)",
    "mixed_overcomp": "Optimal + Overcompensation",
    "onepointfive_radius": "Stronger repellency ($r=40$)",
    "64_images": "Previous 64 images repellency",
    "overcompensation": "Overcompensation",
}
with plt.rc_context(bundles.iclr2024()):
    plt.figure(figsize=(3.2, 2.2))
    main_runs = ["onepointfive_radius", "mixed", "mixed_overcomp"]
    for name in main_runs:
        filename = files[name]
        with open(filename) as f:
            data = json.load(f)
        col = color.get(name, "tab:orange")

        repellence_magnitude = np.array(data["repellence_magnitude"])
        pred_magnitude = np.array(data["pred_magnitude"])
        normalized = repellence_magnitude / pred_magnitude

        has_stopped_repelling = (normalized.sum(0) - normalized.cumsum(0)) <= 1e-8
        has_stopped_repelling = np.concatenate(
            (np.zeros((1, has_stopped_repelling.shape[1])), has_stopped_repelling)
        )[:-1]
        has_stopped_repelling = has_stopped_repelling.mean(1)
        plt.plot(has_stopped_repelling, color=col, label=legend_names_main_paper[name])

    # Add labels and legend
    plt.xlabel("Diffusion Time $t$")
    plt.ylabel("\\% of Runs that Finished Repellency")
    plt.gca().invert_xaxis()
    plt.xticks(ticks=[-1, 9, 19, 29, 39, 49], labels=["1.0", "0.8", "0.6", "0.4", "0.2", "0.0"])
    plt.grid()
    plt.legend(loc=3, prop={"size": 8})
    plt.ylim((-0.02, 1.02))
    plt.savefig("repellence_finished_main_paper.pdf")
    plt.close()


# Overlaid figure for main paper
with plt.rc_context(bundles.iclr2024()):
    plt.figure(figsize=(3.2, 2.2))
    main_runs = ["onepointfive_radius", "mixed", "mixed_overcomp"]
    for name in main_runs:
        filename = files[name]
        with open(filename) as f:
            data = json.load(f)
        col = color.get(name, "tab:orange")

        repellence_magnitude = np.array(data["repellence_magnitude"])
        pred_magnitude = np.array(data["pred_magnitude"])
        normalized = repellence_magnitude / pred_magnitude

        plt.plot(1 - (normalized == 0).mean(1), color=col, label=legend_names_main_paper[name])

    # Add labels and legend
    plt.xlabel("Diffusion Time $t$")
    plt.ylabel("\\% Runs with Repellency $>0$")
    plt.gca().invert_xaxis()
    plt.xticks(ticks=[-1, 9, 19, 29, 39, 49], labels=["1.0", "0.8", "0.6", "0.4", "0.2", "0.0"])
    plt.grid()
    plt.ylim((-0.02, 1.02))
    plt.legend(loc=2, prop={"size": 8})
    plt.savefig("repellence_binary_main_paper.pdf")
    plt.close()


# Overlaid figure for appendix
with plt.rc_context(bundles.iclr2024()):
    plt.figure(figsize=(3.2, 2.2))
    main_runs = [
        "baseline",
        "self_repellence",
        "mixed",
        "64_images",
        "onepointfive_radius",
        "overcompensation",
    ]
    for name in main_runs:
        filename = files[name]
        with open(filename) as f:
            data = json.load(f)
        col = color.get(name, "tab:orange")

        repellence_magnitude = np.array(data["repellence_magnitude"])
        pred_magnitude = np.array(data["pred_magnitude"])
        normalized = repellence_magnitude / pred_magnitude

        has_stopped_repelling = (normalized.sum(0) - normalized.cumsum(0)) <= 1e-8
        has_stopped_repelling = np.concatenate(
            (np.zeros((1, has_stopped_repelling.shape[1])), has_stopped_repelling)
        )[:-1]
        has_stopped_repelling = has_stopped_repelling.mean(1)
        plt.plot(has_stopped_repelling, color=col, label=legend_names[name])

    # Add labels and legend
    plt.xlabel("Diffusion Time $t$")
    plt.ylabel("\\% of Runs that Finished Repellency")
    plt.gca().invert_xaxis()
    plt.xticks(ticks=[-1, 9, 19, 29, 39, 49], labels=["1.0", "0.8", "0.6", "0.4", "0.2", "0.0"])
    plt.grid()
    plt.ylim((-0.02, 1.02))
    plt.legend(loc=3, prop={"size": 7})
    plt.savefig("repellence_finished_overlaid_appendix.pdf")
    plt.close()

# Overlaid figure for appendix
with plt.rc_context(bundles.iclr2024()):
    plt.figure(figsize=(3.2, 2.2))
    main_runs = [
        "baseline",
        "self_repellence",
        "mixed",
        "64_images",
        "onepointfive_radius",
        "overcompensation",
    ]
    for name in main_runs:
        filename = files[name]
        with open(filename) as f:
            data = json.load(f)
        col = color.get(name, "tab:orange")

        repellence_magnitude = np.array(data["repellence_magnitude"])
        pred_magnitude = np.array(data["pred_magnitude"])
        normalized = repellence_magnitude / pred_magnitude

        has_stopped_repelling = (normalized.sum(0) - normalized.cumsum(0)) <= 1e-8
        has_stopped_repelling = np.concatenate(
            (np.zeros((1, has_stopped_repelling.shape[1])), has_stopped_repelling)
        )[:-1]
        has_stopped_repelling = has_stopped_repelling.mean(1)
        plt.plot((normalized == 0).mean(1), color=col, label=legend_names[name])

    # Add labels and legend
    plt.xlabel("Diffusion Time $t$")
    plt.ylabel("\\% of Runs where Repellency $=0$")
    plt.gca().invert_xaxis()
    plt.xticks(ticks=[-1, 9, 19, 29, 39, 49], labels=["1.0", "0.8", "0.6", "0.4", "0.2", "0.0"])
    plt.grid()
    plt.ylim((-0.02, 1.02))
    plt.legend(loc=3, prop={"size": 7})
    plt.savefig("repellence_binary_overlaid_appendix.pdf")
    plt.close()

# Overlaid figure for appendix
with plt.rc_context(bundles.iclr2024()):
    plt.figure(figsize=(3.2, 2.2))
    main_runs = [
        "baseline",
        "self_repellence",
        "mixed",
        "64_images",
        "onepointfive_radius",
        "overcompensation",
    ]
    for name in main_runs:
        filename = files[name]
        with open(filename) as f:
            data = json.load(f)
        col = color.get(name, "tab:orange")

        repellence_magnitude = np.array(data["repellence_magnitude"])
        pred_magnitude = np.array(data["pred_magnitude"])
        normalized = repellence_magnitude / pred_magnitude

        mean = np.mean(normalized, axis=1)
        # std = np.std(normalized, axis=1)
        timesteps = np.arange(normalized.shape[0])
        plt.plot(timesteps, mean, label=legend_names[name])
        # plt.fill_between(timesteps, mean - std, mean + std, color='b', alpha=0.2)

    # Add labels and legend
    plt.xlabel("Diffusion Time $t$")
    plt.ylabel("\\% of Runs that Finished Repellency")
    plt.gca().invert_xaxis()
    plt.xticks(ticks=[-1, 9, 19, 29, 39, 49], labels=["1.0", "0.8", "0.6", "0.4", "0.2", "0.0"])
    plt.grid()
    plt.legend(loc=2, prop={"size": 7})
    plt.savefig("repellence_strength_overlaid_appendix.pdf")
    plt.close()

